Computing minimal generating systems for some special toric ideals

Let $X_{P}$ be the projective toric surface associated to a lattice polytope $P$. If the number of lattice points lying on the boundary of $P$ is at least $4$, it is known that $X_{P}$ is embeddable into a suitable projective space as zero set of finitely many quadrics. In this case, the determination of a minimal generating system of the toric ideal defining $X_{P}$ is reduced to a simple Gaussian elimination.

==> anc/toricIdeal.py <==
import numpy
def vertToConst(p):
    #Recieves the vertices of a polygon P and returns a matrix A and vector b such that
    #a point p belongs in the polygon if and only if Ap>=b and upper and lower bounds fot
    #the coordinates of the points in the polygon 
    A=[]
    b=[]
    for i in range(len(p)-1):
        for j in range(i+1,len(p)):
            big=True
            small=True
            coef=numpy.array([(p[i,1]-p[j,1]),(p[j,0]-p[i,0])])
            cst=numpy.inner(coef,p[j])
            for point in p:
                diff=numpy.inner(coef,point)-cst
                if diff > 0:
                    small=False
                elif diff <0:
                    big=False
            if big :
                A.append(coef)
                b.append(cst)
            if small :
                A.append(-coef)
                b.append(-cst)
    A=numpy.array(A)
    b=numpy.array(b)
    x=[min(p[:,0]),max(p[:,0])]
    y=[min(p[:,1]),max(p[:,1])]
    return(A,b,x,y)

def integerPoints(A,b,x,y):
    #Recieves the constraints defining a polygon in the form of a matrix A and a vector b
    #as well as upper and lower bounds for the coordinates of the points in the polygon
    #and returns an array containing the points of the polygon with inteer coordinates 
    intPoints=[]
    for x0 in range(x[0],x[1]+1):
        for y0 in range(y[0],y[1]+1):
            point=numpy.array([x0,y0])
            diff=numpy.dot(A,point)-b
            inInterior=True
            for coord in diff:
                if coord<0:
                    inInterior=False
                    break
            if inInterior:
                intPoints.append(point)
    intPoints=numpy.array(intPoints)
    return(intPoints)

def genBinom(intPoints):
    #Recieves an array with the points of a polygon P with integer coefficients and
    #returns a set of quadrics generating the ideal I_{A_P} in the form of two matrices.
    #The first represents an ordering of the basis of the complex vector space of homogeneous
    #of degree 2, comprising of the monomials z(i,j)z(i',j') where (i,j),(i',j') are points of
    #the polygon with integer coefficients, and the second matrix contains the columns of 
    #coefficients of the generating binomials with respect to this ordered basis.
    basis=[]
    for i in range(len(intPoints)):
        for j in range(i,len(intPoints)):
            bp=intPoints[i].tolist()+intPoints[j].tolist()
            basis.append(bp)
    basis=numpy.array(basis)
    genBin=[]
    for i in range(len(basis)):
        for j in range(i+1,len(basis)):
            if basis[i,0]+basis[i,2]==basis[j,0]+basis[j,2]\
            and basis[i,1]+basis[i,3]==basis[j,1]+basis[j,3]:
                row=numpy.zeros(len(basis),dtype=numpy.int)
                row[i]+=1
                row[j]-=1
                genBin.append(row)
    genBin=numpy.transpose(numpy.array(genBin))
    return(basis, genBin)

from scipy.linalg import lu
def findIndepCol(A):
    #Recieves a matrix A and returns the indeces of a linearly independent set of its columnes
    #spanning its the column space
    U=lu(A,permute_l=True)[1]
    indepCol=[]
    for i in range(len(U)):
        for j in range(len(U[i])):
            if U[i,j]!=0:
                indepCol.append(j)
                break
    return(indepCol)

def findBinom(basis,genBin,indepCol):
    #Recieves the output genBinom and findIndepCol and produces a minimal generating
    #set for the ideal I_{A_P}
    binom=[]
    for i in indepCol:
        j1=-1
        j2=-1
        for j in range(len(genBin)):
            if genBin[j,i]==1:
                j1=j
            elif genBin[j,i]==-1:
                j2=j
            if j1!=-1 and j2!=-1:
                break
        binomial="z_{{({},{})}}z_{{({},{})}}-z_{{({},{})}}z_{{({},{})}}".format(basis[j1][0],basis[j1][1],basis[j1][2],basis[j1][3],basis[j2][0],basis[j2][1],basis[j2][2],basis[j2][3])
        binom.append(binomial)
    return(binom)
        
def minGenSet(p):
    #Recieves an array of vertices of a lattice polygon P and produces a minimal generating set 
    #for the ideal I_{A_P}
    intp=integerPoints(*vertToConst(p))
    (basis,genBin)=genBinom(intp)
    indepCol=findIndepCol(genBin)
    binom=findBinom(basis,genBin,indepCol)
    return(intp,binom)

